LogStamp: Automatic Online Log Parsing Based on Sequence Labelling

Logs are one of the most critical data for service management. It contains rich runtime information for both services and users. Since size of logs are often enormous in size and have free handwritten constructions, a typical log-based analysis needs to parse logs into structured format first. However, we observe that most existing log parsing methods cannot parse logs online, which is essential for online services. In this paper, we present an automatic online log parsing method, name as LogStamp. We extensively evaluate LogStamp on five public datasets to demonstrate the effectiveness of our proposed method. The experiments show that our proposed method can achieve high accuracy with only a small portion of the training set. For example, it can achieve an average accuracy of 0.956 when using only 10% of the data training.

==> gg.sh <==
#!/bin/bash
# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2018-10-18 13:18
# * Last modified : 2018-12-10 12:55
# * Filename      : gg.sh
# * Description   : 
# **********************************************************
echo 'pulling from origin master'
git pull origin master

echo ''
echo 'pushing to origin master'
git add .
git commit -m "$1"
git push origin master


==> plot/all_plot_compression_ratio.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : all_plot_compression_ratio.py
# * Description   :
'''
当前画图的策略是画训练集占比为0.9(效果相对较好且稳定）时的各个数据集
中ft-tree、传统压缩算法以及二次压缩的结果对比柱状图
'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

def readLogTIM(filename, remove_list):
    logtim_dataset_comp = {}
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            method = l[0]
            dataset = l[1]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = l[1].split('_')[1]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)

            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                try:
                    algorithm = float(l[4])
                    cur_result.append(algorithm)
                    if 'LogTIM' not in compression_list:
                        compression_list.append('LogTIM')
                    lz4_rate = float(l[6])
                    cur_result.append(lz4_rate)
                    if 'lzma' not in compression_list:
                        compression_list.append('lzma')
                    # gz_rate = float(l[8])
                    # cur_result.append(gz_rate)
                    # if 'gzip' not in compression_list:
                    #     compression_list.append('gzip')
                    bz_rate = float(l[10])
                    cur_result.append(bz_rate)
                    if 'bzip' not in compression_list:
                        compression_list.append('bzip')
                    c7z_rate = float(l[12])
                    cur_result.append(c7z_rate)
                    if '7zip' not in compression_list:
                        compression_list.append('7zip')
                    zip_rate = float(l[14])
                    cur_result.append(zip_rate)
                    if 'zip' not in compression_list:
                        compression_list.append('zip')
                    double_lz4_rate = float(l[16])
                    cur_result.append(double_lz4_rate)
                    if 'double_lzma' not in compression_list:
                        compression_list.append('double_lzma')
                    # double_gz_rate = float(l[18])
                    # cur_result.append(double_gz_rate)
                    # if 'double_gzip' not in compression_list:
                    #     compression_list.append('double_gzip')
                    double_bz_rate = float(l[20])
                    cur_result.append(double_bz_rate)
                    if 'double_bzip' not in compression_list:
                        compression_list.append('double_bzip')
                    double_7z_rate = float(l[22])
                    cur_result.append(double_7z_rate)
                    if 'double_7zip' not in compression_list:
                        compression_list.append('double_7zip')
                    double_zip_rate = float(l[24])
                    cur_result.append(double_zip_rate)
                    if 'double_zip' not in compression_list:
                        compression_list.append('double_zip')
                except:
                    cur_result =[0, 0, 0, 0, 0 ,0, 0, 0, 0]
            else:
                cur_result =[0, 0, 0, 0, 0 ,0, 0, 0, 0]
            dataset_method_k[dataset][method][percentage] = cur_result


    # print(compression_list)
    #将LogTIM的值设置为各个算法里压缩率最低的值
    for dataset in dataset_method_k:
        min_compression = 999
        for method in dataset_method_k[dataset]:
            if dataset_method_k[dataset][method]['0.90'][0] != 0 and dataset_method_k[dataset][method]['0.90'][0] < min_compression:
                min_compression = dataset_method_k[dataset][method]['0.90'][0]
        for method in dataset_method_k[dataset]:
            dataset_method_k[dataset][method]['0.90'][0] = min_compression

    return dataset_method_k, dataset_list, method_set, percentage_list, compression_list



def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':12
    }
        #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.35, 1.005*height, '%.3f' % float(height), fontdict = font)

def plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output):
    print('\nplot compression')
    # # dataset_method_compression = {} #两层嵌套，{dataset:method:[compression of kfold]}
    # for dataset in dataset_list:
    #     if dataset not in dataset_method_compression:
    #         dataset_method_compression[dataset] = {}
    #     for method in method_set:
    #         compression_list = []
    #         if method not in dataset_method_compression[dataset]:
    #             dataset_method_compression[dataset][method] = []
    #         for percentage in percentage_list:
    #             cur_compression = dataset_method_k[dataset][method][percentage][6]
    #             compression_list.append(cur_compression)
    #         dataset_method_compression[dataset][method] = compression_list

    #画图
    opacity = 0.4

    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)


    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        #画LogTIM compression(FT-tree)的结果
        cur_bar = plt.bar(0  , dataset_method_k[dataset]['FT-tree']['0.90'][0],
                label = 'LogTIM compression', alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
        autolabel(cur_bar)

        color_list = ['fuchsia', 'red', 'g','blueviolet']
        #画traditional compression的结果
        cur_bar = plt.bar(1.2 , dataset_method_k[dataset]['FT-tree']['0.90'][1],
                label = 'Traditional compression', alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        autolabel(cur_bar)
        for i in range(3):
            j = i + 2
            cur_bar = plt.bar(j+0.2 , dataset_method_k[dataset]['FT-tree']['0.90'][j],
                 alpha=opacity, edgecolor='g', color = 'w', hatch='*',linewidth='2')
            autolabel(cur_bar)

        #画double compression的结果
        cur_bar = plt.bar(5.5 , dataset_method_k[dataset]['FT-tree']['0.90'][6],
                label = 'Double compression', alpha=opacity, edgecolor='fuchsia', color='w', hatch='o',linewidth='2')
        autolabel(cur_bar)
        for i in range(3):
            j = i + 6
            cur_bar = plt.bar(j+0.5 , dataset_method_k[dataset]['FT-tree']['0.90'][j],
                 alpha=opacity, edgecolor='fuchsia', color='w', hatch='o' ,linewidth='2')
            autolabel(cur_bar)
        autolabel(cur_bar)

        axes.axis([-0.5, 10, 0, 0.45])
        plt.title(dataset)
        plt.ylabel('Compression ratios')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Compression methods')
        plt.legend(loc = 'upper right')
        axes.set_xticks([0.6, 1.6, 2.6, 3.6, 4.6, 5.8, 7, 8.2, 9.4]) #从1-2分割成六份
        x_label = ['LogTIM', 'lzma','bzip','7zip','zip','LogTIM\n+ lzma','LogTIM\n+ bzip','LogTIM\n+ 7zip','LogTIM\n+ zip']
        axes.set_xticklabels((x_label),rotation=340)#
        # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
        # plt.xticks([])
        # plt.axis('off')
        plt.savefig(compression_output + dataset+'.png')


if __name__ == '__main__':
    filename = 'all_logs/LogTIM_results.csv'
    compression_output = 'all_logs_figures/'
    remove_list = ['BGL','LKE','Linux']
    dataset_method_k, dataset_list, method_set, percentage_list, compression_list,  = readLogTIM(filename, remove_list)
    plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output)

















==> plot/count_syntax_agnostic.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : count_transfer_learning.py
# * Description   :
'''

'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

dataset_ri_dir = {}
def read(filename, remove_list):
    index = 0
    with open(filename) as IN:
        for line in IN:
            index += 1
            if index == 1:
                continue
            # print(line)
            l = line.strip().split(',')
            method = l[0].split('_')[0]
            data = l[0].split('_')[2]
            if data in remove_list or method in remove_list:
                continue
            # print(l[6])
            RI = float(l[6])
            if data not in dataset_ri_dir:
                dataset_ri_dir[data] = 0
            if RI > dataset_ri_dir[data]:
                dataset_ri_dir[data] = RI
    for data in dataset_ri_dir:
        print('dataset', data, 'RI:', dataset_ri_dir[data])




if __name__ == '__main__':
    filename = 'result_summary_cross_evaluation.csv'
    remove_list = ['BGL','LKE','Linux']
    read(filename, remove_list)


















==> plot/count_transfer_learning.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : count_transfer_learning.py
# * Description   :
'''

'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

cur_aim_dir = {}
def read(filename, remove_list):
    index = 0
    with open(filename) as IN:
        for line in IN:
            index += 1
            if index == 1:
                continue
            # print(line)
            l = line.strip().split(',')
            method = l[0].split('_')[0]
            cur_data = l[0].split('_')[1]
            aim_data = l[0].split('_')[2]
            if cur_data in remove_list or aim_data in remove_list or method in remove_list:
                continue
            # print(l[6])
            RI = float(l[6])
            if cur_data not in cur_aim_dir:
                cur_aim_dir[cur_data] = {}
            if aim_data not in cur_aim_dir[cur_data]:
                cur_aim_dir[cur_data][aim_data] = 0

            if RI > cur_aim_dir[cur_data][aim_data]:
                cur_aim_dir[cur_data][aim_data] = RI
    for cur_data in cur_aim_dir:
        for aim_data in  cur_aim_dir[cur_data]:
            print('cur:', cur_data, 'aim:',aim_data, 'RI:', cur_aim_dir[cur_data][aim_data])




if __name__ == '__main__':
    filename = 'result_summary_cross_evaluation.csv'
    remove_list = ['BGL','LKE','Linux']
    read(filename, remove_list)


















==> plot/count_unmatched.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : count_transfer_learning.py
# * Description   :
'''

'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

data_method = {}
def read(filename, remove_list):
    index = 0
    with open(filename) as IN:
        for line in IN:
            index += 1
            if index == 1:
                continue
            # print(line)
            l = line.strip().split(',')
            method = l[0]
            cur_data = l[1]
            if cur_data in remove_list or method in remove_list:
                continue

            rate = float(l[4])
            if cur_data not in cur_aim_dir:
                cur_aim_dir[cur_data] = {}
            if aim_data not in cur_aim_dir[cur_data]:
                cur_aim_dir[cur_data][aim_data] = 0

            if RI > cur_aim_dir[cur_data][aim_data]:
                cur_aim_dir[cur_data][aim_data] = RI
    for cur_data in cur_aim_dir:
        for aim_data in  cur_aim_dir[cur_data]:
            print('cur:', cur_data, 'aim:',aim_data, 'RI:', cur_aim_dir[cur_data][aim_data])




if __name__ == '__main__':
    filename = 'result_summary_cross_evaluation.csv'
    remove_list = ['BGL','LKE','Linux']
    read(filename, remove_list)


















==> plot/plot_Match_compare.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_Match_compare.py
# * Description   :
'''
比较不同算法在日志模板训练&匹配上的准确率，从而从中选择三四个算法做后续选择
'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

def read(filename,remove_list):
    dataset_method_k = {} #两层字典嵌套  {数据集:方法:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()

    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            method = l[0].split('_')[0]
            dataset = l[0].split('_')[1]
            if method in remove_list or dataset in remove_list:
                continue
            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = float(l[4])


    return dataset_method_k, dataset_list, method_set


def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':8
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.32, 1.005*height, '%.2f' % float(height), fontdict = font)

def plotCompare(dataset_method_k, dataset_list, method_set, compression_output):
    print('\nplot compare')
    
    #画图
    opacity = 0.4
    bar_width = 0.7
    dataset_width = 5
    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)


    color_list = ['fuchsia', 'red', 'g','blueviolet','black','darkorange','b']
    hatch_list = ['\\','*','x','/','o','O','+']
    plt.figure()
    axes = plt.subplot(111)
    # for i, dataset in enumerate(dataset_list):
    #     for j, method in enumerate(method_set):
    #         cur_bar = plt.bar(i*2 + j*bar_width, dataset_method_k[dataset][method], bar_width,
    #                  alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
    #         autolabel(cur_bar)
    
    #手动添加LDA的结果，替换掉MoLFI的结果
    method_set.remove('MoLFI')
    method_set.add('LDA')

    dataset_method_k['HDFS'].pop('MoLFI')
    dataset_method_k['HDFS']['LDA'] = 0.2420

    dataset_method_k['HPC'].pop('MoLFI')
    dataset_method_k['HPC']['LDA'] = 0.0900

    dataset_method_k['Zookeeper'].pop('MoLFI')
    dataset_method_k['Zookeeper']['LDA'] = 0.9769

    dataset_method_k['Proxifier'].pop('MoLFI')
    dataset_method_k['Proxifier']['LDA'] = 0.6080

    dataset_method_k['Hadoop'].pop('MoLFI')
    dataset_method_k['Hadoop']['LDA'] = 0.6100

    print('dataset_list', dataset_list)
    print('method_set', method_set)
    #画label
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print('sssss:', i*dataset_width + j*bar_width, dataset_method_k[dataset][method])
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_k[dataset][method], bar_width,
                    label = method, alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)
        break

    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_k[dataset][method], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 25, 0, 1.05])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('Dataset', font)
    plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17, 22]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()
    plt.savefig(compression_output, dpi=100)


def plotCompareSmall(dataset_method_k, dataset_list, method_set, compression_output):
    print('\nplot compare')

    # 画图
    opacity = 0.4
    bar_width = 0.7
    dataset_width = 5
    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)

    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10, 2.4))
    plt.subplots_adjust(top=0.7, right=0.8)
    plt.subplots_adjust(right=0.8, bottom=0.24)

    # for i, dataset in enumerate(dataset_list):
    #     for j, method in enumerate(method_set):
    #         cur_bar = plt.bar(i*2 + j*bar_width, dataset_method_k[dataset][method], bar_width,
    #                  alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
    #         autolabel(cur_bar)

    # 手动添加LDA的结果，替换掉MoLFI的结果
    method_set.remove('MoLFI')
    method_set.add('LDA')

    dataset_method_k['HDFS'].pop('MoLFI')
    dataset_method_k['HDFS']['LDA'] = 0.2420

    dataset_method_k['HPC'].pop('MoLFI')
    dataset_method_k['HPC']['LDA'] = 0.0900

    dataset_method_k['Zookeeper'].pop('MoLFI')
    dataset_method_k['Zookeeper']['LDA'] = 0.9769

    dataset_method_k['Proxifier'].pop('MoLFI')
    dataset_method_k['Proxifier']['LDA'] = 0.6080

    dataset_method_k['Hadoop'].pop('MoLFI')
    dataset_method_k['Hadoop']['LDA'] = 0.6100

    print('dataset_list', dataset_list)
    print('method_set', method_set)
    # 画label

    method_list = ['LDA', 'Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']


    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):

    method = 'LDA'
    j = 0
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.175, 1.565), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)


    method = 'Drain'
    j = 1
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.58, 1.565), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'Spell'
    j = 2
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.95, 1.565), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'IPLoM'
    j = 3
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.202, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 4
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method , alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.605, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 5
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method], bbox_to_anchor=(0.976, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)




    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_list):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                              alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j], linewidth=2)
            autolabel(cur_bar)

    font = {'family': 'normal',
            # 'style':'italic',#styles=['normal','italic','oblique']
            'weight': 'medium',  # weights=['light','normal','medium','semibold','bold','heavy','black']
            # 'color':'block',
            'size': 16.5
            }
    axes.axis([-0.5, 24.5, 0, 1.1])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('Dataset', font)
    # plt.legend(loc='lower right', fontsize=16.5)
    axes.set_xticks([2, 7, 12, 17, 22])  # 从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label), fontsize=14, rotation=0)  # 设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()
    plt.savefig(compression_output, dpi=120)


def plotCompareSmallWithoutLDA(dataset_method_k, dataset_list, method_set, compression_output):
    print('\nplot compare')

    # 画图
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 5
    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)

    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10, 3.8)) #short: figsize=(10, 2.4)
    plt.subplots_adjust(top=0.7, right=0.8)
    # plt.subplots_adjust(right=0.8, bottom=0.24)

    # for i, dataset in enumerate(dataset_list):
    #     for j, method in enumerate(method_set):
    #         cur_bar = plt.bar(i*2 + j*bar_width, dataset_method_k[dataset][method], bar_width,
    #                  alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
    #         autolabel(cur_bar)

    # 手动添加LDA的结果，替换掉MoLFI的结果
    method_set.remove('MoLFI')
    method_set.add('LDA')

    dataset_method_k['HDFS'].pop('MoLFI')
    dataset_method_k['HDFS']['LDA'] = 0.2420

    dataset_method_k['HPC'].pop('MoLFI')
    dataset_method_k['HPC']['LDA'] = 0.0900

    dataset_method_k['Zookeeper'].pop('MoLFI')
    dataset_method_k['Zookeeper']['LDA'] = 0.9769

    # dataset_method_k['Proxifier'].pop('MoLFI')
    # dataset_method_k['Proxifier']['LDA'] = 0.6080

    dataset_method_k['Hadoop'].pop('MoLFI')
    dataset_method_k['Hadoop']['LDA'] = 0.6100

    print('dataset_list', dataset_list)
    print('method_set', method_set)
    # 画label

    method_list = [ 'Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']


    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):

    # method = 'LDA'
    # j = 0
    # cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
    #                   label=method, alpha=opacity, edgecolor=color_list[j], color='w',
    #                   hatch=hatch_list[j], linewidth=2)
    # autolabel(cur_bar)
    # lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.175, 1.565), frameon=False, handleheight=1.0,
    #                  fontsize=14)
    # plt.gca().add_artist(lla)


    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.202, 1.2), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.37, 1.2), frameon=False, handleheight=1.0,
                     fontsize=14)  #long:bbox_to_anchor=(0.37, 1.35),
    plt.gca().add_artist(lla)

    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.56, 1.2), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method , alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.78, 1.2), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method], bbox_to_anchor=(0.976, 1.2), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)




    #正式画图
    for i, dataset in enumerate(dataset_list[1:]):
        i+=1
        for j, method in enumerate(method_list):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                              alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j], linewidth=2)
            autolabel(cur_bar)

    font = {'family': 'normal',
            # 'style':'italic',#styles=['normal','italic','oblique']
            'weight': 'medium',  # weights=['light','normal','medium','semibold','bold','heavy','black']
            # 'color':'block',
            'size': 16.5
            }
    axes.axis([-0.5, 19.5, 0, 1.1])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    # plt.xlabel('Dataset', font)
    # plt.legend(loc='lower right', fontsize=16.5)
    axes.set_xticks([2, 7, 12, 17])  # 从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label), fontsize=14, rotation=0)  # 设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()
    plt.savefig(compression_output, dpi=120)

if __name__ == '__main__':
    filename = '2k_yihao_summary.csv'
    compression_output = 'total_match_compare_middle.png'
    remove_list = ['BGL','Linux', 'LKE','Proxifier']
    dataset_method_k, dataset_list, method_set  = read(filename, remove_list)
    # plotCompare(dataset_method_k, dataset_list, method_set, compression_output)
    plotCompareSmallWithoutLDA(dataset_method_k, dataset_list, method_set, compression_output)

















==> plot/plot_Match_compare_5datasets.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_Match_compare.py
# * Description   :
'''
比较不同算法在日志模板训练&匹配上的准确率，从而从中选择三四个算法做后续选择
'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

def read(filename,remove_list):
    dataset_method_k = {} #两层字典嵌套  {数据集:方法:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()

    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            method = l[0].split('_')[0]
            dataset = l[0].split('_')[1]
            if method in remove_list or dataset in remove_list:
                continue
            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = float(l[4])


    return dataset_method_k, dataset_list, method_set


def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':6.5
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.32, 1.005*height, '%.2f' % float(height), fontdict = font)

def plotCompare(dataset_method_k, dataset_list, method_set, compression_output):
    print('\nplot compare')
    
    #画图
    opacity = 0.4
    bar_width = 0.7
    dataset_width = 5
    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)


    color_list = ['fuchsia', 'red', 'g','blueviolet','black','darkorange','b']
    hatch_list = ['\\','*','x','/','o','O','+']
    plt.figure()
    axes = plt.subplot(111)
    # for i, dataset in enumerate(dataset_list):
    #     for j, method in enumerate(method_set):
    #         cur_bar = plt.bar(i*2 + j*bar_width, dataset_method_k[dataset][method], bar_width,
    #                  alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
    #         autolabel(cur_bar)
    
    #手动添加LDA的结果，替换掉MoLFI的结果
    method_set.remove('MoLFI')
    method_set.add('LDA')

    dataset_method_k['HDFS'].pop('MoLFI')
    dataset_method_k['HDFS']['LDA'] = 0.2420

    dataset_method_k['HPC'].pop('MoLFI')
    dataset_method_k['HPC']['LDA'] = 0.0900

    dataset_method_k['Zookeeper'].pop('MoLFI')
    dataset_method_k['Zookeeper']['LDA'] = 0.9769

    dataset_method_k['Proxifier'].pop('MoLFI')
    dataset_method_k['Proxifier']['LDA'] = 0.6080

    dataset_method_k['Hadoop'].pop('MoLFI')
    dataset_method_k['Hadoop']['LDA'] = 0.6100

    print('dataset_list', dataset_list)
    print('method_set', method_set)
    #画label
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print('sssss:', i*dataset_width + j*bar_width, dataset_method_k[dataset][method])
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_k[dataset][method], bar_width,
                    label = method, alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)
        break

    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_k[dataset][method], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 25, 0, 1.05])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('Dataset', font)
    plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17, 22]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()
    plt.savefig(compression_output, dpi=100)


def plotCompareSmall(dataset_method_k, dataset_list, method_set, compression_output):
    print('\nplot compare')

    # 画图
    opacity = 0.4
    bar_width = 0.7
    dataset_width = 5
    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)

    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10, 2.4))
    plt.subplots_adjust(top=0.7, right=0.8)
    plt.subplots_adjust(right=0.8, bottom=0.24)

    # for i, dataset in enumerate(dataset_list):
    #     for j, method in enumerate(method_set):
    #         cur_bar = plt.bar(i*2 + j*bar_width, dataset_method_k[dataset][method], bar_width,
    #                  alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
    #         autolabel(cur_bar)

    # 手动添加LDA的结果，替换掉MoLFI的结果
    method_set.remove('MoLFI')
    method_set.add('LDA')

    dataset_method_k['HDFS'].pop('MoLFI')
    dataset_method_k['HDFS']['LDA'] = 0.2420

    dataset_method_k['HPC'].pop('MoLFI')
    dataset_method_k['HPC']['LDA'] = 0.0900

    dataset_method_k['Zookeeper'].pop('MoLFI')
    dataset_method_k['Zookeeper']['LDA'] = 0.9769

    dataset_method_k['Proxifier'].pop('MoLFI')
    dataset_method_k['Proxifier']['LDA'] = 0.6080

    dataset_method_k['Hadoop'].pop('MoLFI')
    dataset_method_k['Hadoop']['LDA'] = 0.6100

    print('dataset_list', dataset_list)
    print('method_set', method_set)
    # 画label

    method_list = ['LDA', 'Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']


    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):

    method = 'LDA'
    j = 0
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.175, 1.565), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)


    method = 'Drain'
    j = 1
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.58, 1.565), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'Spell'
    j = 2
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.95, 1.565), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'IPLoM'
    j = 3
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.202, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 4
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method , alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.605, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 5
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method], bbox_to_anchor=(0.976, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)




    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_list):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                              alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j], linewidth=2)
            autolabel(cur_bar)

    font = {'family': 'normal',
            # 'style':'italic',#styles=['normal','italic','oblique']
            'weight': 'medium',  # weights=['light','normal','medium','semibold','bold','heavy','black']
            # 'color':'block',
            'size': 14
            }
    axes.axis([-0.5, 24.5, 0, 1.1])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('Dataset', font)
    # plt.legend(loc='lower right', fontsize=16.5)
    axes.set_xticks([2, 7, 12, 17, 22])  # 从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label), fontsize=14, rotation=0)  # 设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()
    plt.savefig(compression_output, dpi=120)


def plotCompareSmallWithoutLDA(dataset_method_k, dataset_list, method_set, compression_output):
    print('\nplot compare')

    # 画图
    opacity = 0.4
    bar_width = 0.7
    dataset_width = 5
    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)

    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10, 2.4))
    plt.subplots_adjust(top=0.7, right=0.8)
    # plt.subplots_adjust(right=0.8, bottom=0.24)

    # for i, dataset in enumerate(dataset_list):
    #     for j, method in enumerate(method_set):
    #         cur_bar = plt.bar(i*2 + j*bar_width, dataset_method_k[dataset][method], bar_width,
    #                  alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
    #         autolabel(cur_bar)

    # 手动添加LDA的结果，替换掉MoLFI的结果
    method_set.remove('MoLFI')
    method_set.add('LDA')

    dataset_method_k['HDFS'].pop('MoLFI')
    dataset_method_k['HDFS']['LDA'] = 0.2420

    dataset_method_k['HPC'].pop('MoLFI')
    dataset_method_k['HPC']['LDA'] = 0.0900

    dataset_method_k['Zookeeper'].pop('MoLFI')
    dataset_method_k['Zookeeper']['LDA'] = 0.9769

    dataset_method_k['Proxifier'].pop('MoLFI')
    dataset_method_k['Proxifier']['LDA'] = 0.6080

    dataset_method_k['Hadoop'].pop('MoLFI')
    dataset_method_k['Hadoop']['LDA'] = 0.6100

    print('dataset_list', dataset_list)
    print('method_set', method_set)
    # 画label

    method_list = [ 'Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']


    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):

    # method = 'LDA'
    # j = 0
    # cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
    #                   label=method, alpha=opacity, edgecolor=color_list[j], color='w',
    #                   hatch=hatch_list[j], linewidth=2)
    # autolabel(cur_bar)
    # lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.175, 1.565), frameon=False, handleheight=1.0,
    #                  fontsize=14)
    # plt.gca().add_artist(lla)


    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.202, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.37, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.56, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method , alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method ], bbox_to_anchor=(0.78, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                      label=method, alpha=opacity, edgecolor=color_list[j], color='w',
                      hatch=hatch_list[j], linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar], [method], bbox_to_anchor=(0.976, 1.35), frameon=False, handleheight=1.0,
                     fontsize=14)
    plt.gca().add_artist(lla)




    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_list):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i * dataset_width + j * bar_width, dataset_method_k[dataset][method], bar_width,
                              alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j], linewidth=2)
            autolabel(cur_bar)

    font = {'family': 'normal',
            # 'style':'italic',#styles=['normal','italic','oblique']
            'weight': 'medium',  # weights=['light','normal','medium','semibold','bold','heavy','black']
            # 'color':'block',
            'size': 16.5
            }
    axes.axis([-0.5, 24.5, 0, 1.1])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    # plt.xlabel('Dataset', font)
    # plt.legend(loc='lower right', fontsize=16.5)
    axes.set_xticks([2, 7, 12, 17, 22])  # 从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label), fontsize=14, rotation=0)  # 设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()
    plt.savefig(compression_output, dpi=120)

if __name__ == '__main__':
    filename = '2k_yihao_summary.csv'
    compression_output = 'total_match_compare_small_without_LDA.png'
    remove_list = ['BGL','Linux', 'LKE']
    dataset_method_k, dataset_list, method_set  = read(filename, remove_list)
    # plotCompare(dataset_method_k, dataset_list, method_set, compression_output)
    plotCompareSmallWithoutLDA(dataset_method_k, dataset_list, method_set, compression_output)

















==> plot/plot_classifier.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_classifier.py
# * Description   :
'''
比较LogTIM中单词分类器的准确率以及加上前n个单词之后的准确率
选择CLF_0_0.csv ~ CLF_4_0.csv,即考虑当前单词、加前一个单词..
加前4个单词时的单词分类器准确率
'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

def read(data_dir, file_list, remove_list):
    dataset_num = {} # {dataset:[fscore0, fscore1, fscore2..]}
    final_dataset_dir = {}
    for filename in file_list:
        index = 0
        num = filename.split('_')[1]
        with open(data_dir + filename) as IN:
            for line in IN:
                index += 1
                if index <=3 :
                    continue
                l = line.strip().split(',')
                dataset = l[0].split('_')[0]
                if dataset in remove_list:
                    continue
                # print(type(dataset_num))
                if dataset not in dataset_num:
                    dataset_num[dataset] = {}
                if num not in dataset_num[dataset]:
                    dataset_num[dataset][num] = 0
                fscore = float(l[3])
                if fscore > dataset_num[dataset][num]:
                    dataset_num[dataset][num] = fscore
    for dataset in dataset_num:
        cur_list = []
        #遍历0~5
        for i in range(5):
            num = str(i)
            cur_list.append(dataset_num[dataset][num])

        final_dataset_dir[dataset] = cur_list


    return final_dataset_dir


def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':6.5
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.27, 1.005*height, '%.2f' % float(height), fontdict = font)

def plotAccuracyOfClassifier(dataset_num, compression_output):
    plt.figure()
    axes = plt.subplot(111)
    x_list = range(5)
    for dataset in dataset_num:
        # print(x_list, dataset_num[dataset])
        plt.plot(x_list, dataset_num[dataset], ls = '-', lw = 3 ,label = dataset)

    plt.title('Accuracy of Word Classifiers')
    plt.ylabel('Fscore')
    axes.axis([0, 4, 0.55, 1.01])
    plt.vlines(1, 0.55, 1.01, colors = "r", linestyles = "dashed")
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('# of additional words before the current word')
    plt.legend(loc = 'lower right')
    axes.set_xticks(x_list) #从1-2分割成六份
    axes.set_xticklabels(x_list)
    # plt.show()
    plt.savefig(compression_output)

if __name__ == '__main__':
    data_dir = 'clf_eval/'
    file_list = ['CLF_0_0.csv','CLF_1_0.csv','CLF_2_0.csv','CLF_3_0.csv','CLF_4_0.csv']
    compression_output = 'classifier.png'
    remove_list = ['BGL','LKE','Linux']
    dataset_num = read(data_dir, file_list, remove_list)
    plotAccuracyOfClassifier(dataset_num, compression_output)

















==> plot/plot_compression_RI.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-
# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_compression_RI.py
# * Description   :
'''
如果遇到问题，可能两种问题:
1、没有加表头，应该csv文件的第一行添加个表头”“
2、FT_tree的问题(FT_tree_Zookeeper_0.6)，用sublime将下划线（_）替换成横线（-）就好了 因为我是用_当分隔符的
'''
# **********************************************************

import matplotlib.pyplot as plt
import matplotlib as mpl
# from mpl_toolkits.mplot3d import Axes3D

def read(filename,remove_list):
    dataset_method_k = {} #三层字典嵌套  {数据集:方法:kfold:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()
    percentage_set = set()
    percentage_list = []
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            # print(l)
            names = l[0].split('_')
            method = names[0]
            dataset = names[1]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = names[2]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)
                if percentage == 'BGL':
                    print(l)
            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                for i in l[1:]:
                    try:
                        cur_value = float(i)
                        cur_result.append(cur_value)
                    except:
                        #存为0 例如：['LKE_HPC_0.2', '', '', '', '', '', '', '']
                        # print(l)
                        cur_result =[0, 0, 0, 0, 0 ,0, 0]
                        break
            else:
                cur_result =[0, 0, 0, 0, 0 ,0, 0]
            dataset_method_k[dataset][method][percentage] = cur_result
    return dataset_method_k, dataset_list, method_set, percentage_list

def plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_output):

    #截断一下percentage_list，只画后半部分：
    percentage_list = percentage_list[:8]

    print('\nplot compression')
    dataset_method_compression = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_compression:
            dataset_method_compression[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_compression[dataset]:
                dataset_method_compression[dataset][method] = []
            for percentage in percentage_list:
                try:
                    cur_compression = dataset_method_k[dataset][method][percentage][6]
                    compression_list.append(cur_compression)
                except:
                    print(dataset, method, dataset_method_k[dataset][method])
            dataset_method_compression[dataset][method] = compression_list

    #画图
    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        ls_list = [':', '-', ':', '--','-.']
        mark_list= ['o', '*', '^', 'v', ',']
        for method,cur_ls,cur_marker in zip(method_set,ls_list, mark_list):
        # for method in method_set:
            plt.plot(percentage_list, dataset_method_compression[dataset][method], marker = cur_marker, ls = '-', lw = 3, label = method)
            # else:
            #     plt.plot(percentage_list, dataset_method_compression[dataset][method], ls = '-', lw = 3 ,label = method)
        axes.axis([0.5, 0.8, 0, 0.8])
        plt.title(dataset)
        plt.ylabel('Compression rate')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('percentage of training data')
        plt.legend(loc = 'upper left')
        # axes.set_xticks(np.linspace(0,len(interval_list)-1,len(interval_list))) #从1-2分割成六份
        # axes.set_xticklabels(former_time_list)
        # plt.show()
        plt.savefig(compression_output + dataset+'.png')

def plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #截断一下percentage_list，只画后半部分：
    percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画图
    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        ls_list = [':', '-', ':', '--','-.']
        mark_list= ['o', '*', '^', 'v', ',']
        for method,cur_ls,cur_marker in zip(method_set,ls_list, mark_list):
            #plt.plot(percentage_list, dataset_method_randindex[dataset][method], ls = '-', lw = 3, label = method)
            plt.plot(percentage_list, dataset_method_randindex[dataset][method], marker = cur_marker, ls = cur_ls, lw = 3 ,label = method)
        axes.axis([0.5, 0.8, 0.3, 1.05])
        plt.title(dataset)
        plt.ylabel('RandIndex')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Percentage of training data')
        plt.legend(loc = 'lower left')
        # axes.set_xticks(np.linspace(0,len(interval_list)-1,len(interval_list))) #从1-2分割成六份
        # axes.set_xticklabels(former_time_list)
        # plt.show()
        plt.savefig(randindex_output + dataset+'.png')


def plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list


    #选择每个数据集中效果最好的一条曲线(人工选的)
    # dataset_LogParse_dir = {}
    # dataset_LogParse_dir['Hadoop'] = dataset_method_randindex['Hadoop']['IPLoM']
    # dataset_LogParse_dir['HDFS'] = dataset_method_randindex['HDFS']['FT-tree']
    # dataset_LogParse_dir['HPC'] = dataset_method_randindex['HPC']['FT-tree']
    # # dataset_LogParse_dir['Proxifier'] = dataset_method_randindex['Proxifier']['IPLoM']
    # dataset_LogParse_dir['Zookeeper'] = dataset_method_randindex['Zookeeper']['Drain']


    dataset_LogParse_dir = {}
    dataset_LogParse_dir['Hadoop'] = dataset_method_randindex['Hadoop']['FT-tree']
    dataset_LogParse_dir['HDFS'] = dataset_method_randindex['HDFS']['FT-tree']
    dataset_LogParse_dir['HPC'] = dataset_method_randindex['HPC']['FT-tree']
    # dataset_LogParse_dir['Proxifier'] = dataset_method_randindex['Proxifier']['IPLoM']
    dataset_LogParse_dir['Zookeeper'] = dataset_method_randindex['Zookeeper']['FT-tree']
    print(dataset_LogParse_dir['Zookeeper'])


    import numpy as np
    import matplotlib.pyplot as plt
    mpl.rcParams['legend.fontsize'] = 10
    fig = plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,5))
    plt.subplots_adjust(right = 0.8, bottom = 0.25)
    # ax = fig.gca(projection='3d')
    ls_list = ['-', ':', '-.', '--',':']
    mark_list= ['o', '*', ',', 'v', '^']
    color_list = ['tomato', 'b', 'g', 'deeppink', 'r']
    
    for index, dataset in enumerate(dataset_list):#, ls_list, mark_list, color_list):
        cur_ls = ls_list[index]
        cur_marker = mark_list[index]
        color = color_list[index]
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        # axes = plt.subplot(111)
        percentage_list = [float(p) for p in percentage_list]
        # print((x), (percentage_list), (dataset_method_randindex[dataset][method]))
        x = range(len(dataset_LogParse_dir[dataset]))
        y = dataset_LogParse_dir[dataset]

        print(x,y)
        plt.plot( x, y, c = color, marker = cur_marker, ls = cur_ls, label = dataset, lw = 3)


    axes.set_xlabel("Percentage of training data",fontsize = 16.5)
    axes.set_ylabel("Rand index",fontsize = 16.5)
    # ax.set_zlabel("Rand index")
    plt.legend(loc = 'lower right',fontsize = 14.5, ncol=1)#, bbox_to_anchor=(0.1,0.215))
    axes.axis([1, 8, 0.85, 1.01])
    # z_index = [0.5, 0.6, 0.7, 0.8, 0.9]
    # # z_label = ['Hadoop', 'HDFS','HPC','Proxifier', 'Zookeeper' ]
    axes.set_xticks(x) #从1-2分割成六份
    axes.set_xticklabels((['10%','20%','30%','40%','50%','60%','70%','80%','90%']), fontsize = 13.5)#, fontsize = 12.5
    # axes.set_yticks([0.70, 0.80, 0.90, 1.00]) #从1-2分割成六份
    # axes.set_yticklabels((['0.70', '0.80', '0.90', '1.00']), fontsize = 14.5)#, fontsize = 12.5
    plt.savefig(randindex_output + 'accurate_percentage_each_dataset.png', dpi=120)
    
def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size': 8
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.32, 1.005*height, '%.2f' % float(height), fontdict = font)


def plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]
    #画图
    method_set = ['Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,3.8))
    plt.subplots_adjust(top = 0.7, right = 0.8)
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 5
    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画label

    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):
    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.3, 1.365),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)
    
    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.68, 1.365),frameon=False,handleheight=1.0, fontsize = 13)
    plt.gca().add_artist(lla)
    
    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(1.03, 1.365),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.32, 1.21),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.7035, 1.21),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)

    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 19.5, 0, 1.08])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('10% Training Data', font)
    # plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()


    plt.savefig(randindex_output + 'accurate_10_training_data.png', dpi=120)

if __name__ == '__main__':
    filename = 'result_summary_all_dataset.csv'# result_summary_noContext.csv
    compression_output = 'figure_compression/'
    randindex_output = 'figure_randindex/'
    remove_list = ['BGL','LKE','Linux','MoLFI','Proxifier']
    dataset_method_k, dataset_list, method_set, (percentage_list) = read(filename,remove_list)
    print(method_set)
    # print ('percentage_list:', percentage_list)
    # plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_output)
    # plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
















==> plot/plot_compression_RI_5dataset.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-
# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_compression_RI.py
# * Description   :
'''
如果遇到问题，可能两种问题:
1、没有加表头，应该csv文件的第一行添加个表头”“
2、FT_tree的问题(FT_tree_Zookeeper_0.6)，用sublime将下划线（_）替换成横线（-）就好了 因为我是用_当分隔符的
'''
# **********************************************************

import matplotlib.pyplot as plt
import matplotlib as mpl
# from mpl_toolkits.mplot3d import Axes3D

def read(filename,remove_list):
    dataset_method_k = {} #三层字典嵌套  {数据集:方法:kfold:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()
    percentage_set = set()
    percentage_list = []
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            # print(l)
            names = l[0].split('_')
            method = names[0]
            dataset = names[1]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = names[2]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)
                if percentage == 'BGL':
                    print(l)
            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                for i in l[1:]:
                    try:
                        cur_value = float(i)
                        cur_result.append(cur_value)
                    except:
                        #存为0 例如：['LKE_HPC_0.2', '', '', '', '', '', '', '']
                        # print(l)
                        cur_result =[0, 0, 0, 0, 0 ,0, 0]
                        break
            else:
                cur_result =[0, 0, 0, 0, 0 ,0, 0]
            dataset_method_k[dataset][method][percentage] = cur_result
    return dataset_method_k, dataset_list, method_set, percentage_list

def plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_output):

    #截断一下percentage_list，只画后半部分：
    percentage_list = percentage_list[:8]

    print('\nplot compression')
    dataset_method_compression = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_compression:
            dataset_method_compression[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_compression[dataset]:
                dataset_method_compression[dataset][method] = []
            for percentage in percentage_list:
                try:
                    cur_compression = dataset_method_k[dataset][method][percentage][6]
                    compression_list.append(cur_compression)
                except:
                    print(dataset, method, dataset_method_k[dataset][method])
            dataset_method_compression[dataset][method] = compression_list

    #画图
    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        ls_list = [':', '-', ':', '--','-.']
        mark_list= ['o', '*', '^', 'v', ',']
        for method,cur_ls,cur_marker in zip(method_set,ls_list, mark_list):
        # for method in method_set:
            plt.plot(percentage_list, dataset_method_compression[dataset][method], marker = cur_marker, ls = '-', lw = 3, label = method)
            # else:
            #     plt.plot(percentage_list, dataset_method_compression[dataset][method], ls = '-', lw = 3 ,label = method)
        axes.axis([0.5, 0.8, 0, 0.8])
        plt.title(dataset)
        plt.ylabel('Compression rate')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('percentage of training data')
        plt.legend(loc = 'upper left')
        # axes.set_xticks(np.linspace(0,len(interval_list)-1,len(interval_list))) #从1-2分割成六份
        # axes.set_xticklabels(former_time_list)
        # plt.show()
        plt.savefig(compression_output + dataset+'.png')

def plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #截断一下percentage_list，只画后半部分：
    percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画图
    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        ls_list = [':', '-', ':', '--','-.']
        mark_list= ['o', '*', '^', 'v', ',']
        for method,cur_ls,cur_marker in zip(method_set,ls_list, mark_list):
            #plt.plot(percentage_list, dataset_method_randindex[dataset][method], ls = '-', lw = 3, label = method)
            plt.plot(percentage_list, dataset_method_randindex[dataset][method], marker = cur_marker, ls = cur_ls, lw = 3 ,label = method)
        axes.axis([0.5, 0.8, 0.3, 1.05])
        plt.title(dataset)
        plt.ylabel('RandIndex')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Percentage of training data')
        plt.legend(loc = 'lower left')
        # axes.set_xticks(np.linspace(0,len(interval_list)-1,len(interval_list))) #从1-2分割成六份
        # axes.set_xticklabels(former_time_list)
        # plt.show()
        plt.savefig(randindex_output + dataset+'.png')


def plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list


    #选择每个数据集中效果最好的一条曲线(人工选的)
    dataset_LogParse_dir = {}
    dataset_LogParse_dir['Hadoop'] = dataset_method_randindex['Hadoop']['IPLoM']
    dataset_LogParse_dir['HDFS'] = dataset_method_randindex['HDFS']['FT-tree']
    dataset_LogParse_dir['HPC'] = dataset_method_randindex['HPC']['FT-tree']
    dataset_LogParse_dir['Proxifier'] = dataset_method_randindex['Proxifier']['IPLoM']
    dataset_LogParse_dir['Zookeeper'] = dataset_method_randindex['Zookeeper']['Drain']
    print(dataset_LogParse_dir['Zookeeper'])


    import numpy as np
    import matplotlib.pyplot as plt
    mpl.rcParams['legend.fontsize'] = 10
    fig = plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,4))
    plt.subplots_adjust(right = 0.8, bottom = 0.25)
    # ax = fig.gca(projection='3d')
    ls_list = ['-', ':', '-.', '--',':']
    mark_list= ['o', '*', ',', 'v', '^']
    color_list = ['tomato', 'b', 'g', 'deeppink', 'r']
    
    for index, dataset in enumerate(dataset_list):#, ls_list, mark_list, color_list):
        cur_ls = ls_list[index]
        cur_marker = mark_list[index]
        color = color_list[index]
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        # axes = plt.subplot(111)
        percentage_list = [float(p) for p in percentage_list]
        # print((x), (percentage_list), (dataset_method_randindex[dataset][method]))
        x = range(len(dataset_LogParse_dir[dataset]))
        y = dataset_LogParse_dir[dataset]

        print(x,y)
        plt.plot( x, y, c = color, marker = cur_marker, ls = cur_ls, label = dataset, lw = 3)


    axes.set_xlabel("Percentage of training data",fontsize = 16.5)
    axes.set_ylabel("Rand index",fontsize = 16.5)
    # ax.set_zlabel("Rand index")
    plt.legend(loc = 'lower right',fontsize = 14.5, ncol=3)#, bbox_to_anchor=(0.1,0.215))
    axes.axis([1, 8, 0.7, 1.02])
    # z_index = [0.5, 0.6, 0.7, 0.8, 0.9]
    # # z_label = ['Hadoop', 'HDFS','HPC','Proxifier', 'Zookeeper' ]
    axes.set_xticks(x) #从1-2分割成六份
    axes.set_xticklabels((['10%','20%','30%','40%','50%','60%','70%','80%','90%']), fontsize = 13.5)#, fontsize = 12.5
    # axes.set_yticks([0.70, 0.80, 0.90, 1.00]) #从1-2分割成六份
    # axes.set_yticklabels((['0.70', '0.80', '0.90', '1.00']), fontsize = 14.5)#, fontsize = 12.5
    plt.savefig(randindex_output + 'accurate_percentage_each_dataset.png', dpi=120)
    
def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':6.5
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.32, 1.005*height, '%.2f' % float(height), fontdict = font)


def plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]
    #画图
    method_set = ['Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,2.4))
    plt.subplots_adjust(top = 0.7, right = 0.8)
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 5
    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画label

    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):
    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.3, 1.465),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)
    
    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.68, 1.465),frameon=False,handleheight=1.0, fontsize = 13)
    plt.gca().add_artist(lla)
    
    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(1.03, 1.465),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.32, 1.31),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/ LogParse'],bbox_to_anchor=(0.7035, 1.31),frameon=False,handleheight=1.0,fontsize = 13)
    plt.gca().add_artist(lla)

    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 25, 0, 1.08])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('10% Training Data', font)
    # plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17, 22]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()


    plt.savefig(randindex_output + 'accurate_10_training_data.png', dpi=120)

if __name__ == '__main__':
    filename = 'result_summary_all_dataset.csv'# result_summary_noContext.csv
    compression_output = 'figure_compression/'
    randindex_output = 'figure_randindex/'
    remove_list = ['BGL','LKE','Linux','MoLFI']
    dataset_method_k, dataset_list, method_set, (percentage_list) = read(filename,remove_list)
    print(method_set)
    # print ('percentage_list:', percentage_list)
    # plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_output)
    # plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
















==> plot/plot_compression_RI_without_LogParse.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-
# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_compression_RI.py
# * Description   :
'''
如果遇到问题，可能两种问题:
1、没有加表头，应该csv文件的第一行添加个表头”“
2、FT_tree的问题(FT_tree_Zookeeper_0.6)，用sublime将下划线（_）替换成横线（-）就好了 因为我是用_当分隔符的
'''
# **********************************************************

import matplotlib.pyplot as plt
import matplotlib as mpl
# from mpl_toolkits.mplot3d import Axes3D

def read(filename,remove_list):
    dataset_method_k = {} #三层字典嵌套  {数据集:方法:kfold:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()
    percentage_set = set()
    percentage_list = []
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            # print(l)
            names = l[0].split('_')
            method = names[0]
            dataset = names[1]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = names[2]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)
                if percentage == 'BGL':
                    print(l)
            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                for i in l[1:]:
                    try:
                        cur_value = float(i)
                        cur_result.append(cur_value)
                    except:
                        #存为0 例如：['LKE_HPC_0.2', '', '', '', '', '', '', '']
                        # print(l)
                        cur_result =[0, 0, 0]
                        break
            else:
                cur_result =[0, 0, 0]
            dataset_method_k[dataset][method][percentage] = cur_result
    return dataset_method_k, dataset_list, method_set, percentage_list



def plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #截断一下percentage_list，只画后半部分：
    percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][2]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画图
    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        ls_list = [':', '-', ':', '--','-.']
        mark_list= ['o', '*', '^', 'v', ',']
        for method,cur_ls,cur_marker in zip(method_set,ls_list, mark_list):
            #plt.plot(percentage_list, dataset_method_randindex[dataset][method], ls = '-', lw = 3, label = method)
            plt.plot(percentage_list, dataset_method_randindex[dataset][method], marker = cur_marker, ls = cur_ls, lw = 3 ,label = method)
        axes.axis([0.5, 0.8, 0.3, 1.05])
        plt.title(dataset)
        plt.ylabel('RandIndex')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Percentage of training data')
        plt.legend(loc = 'lower left')
        # axes.set_xticks(np.linspace(0,len(interval_list)-1,len(interval_list))) #从1-2分割成六份
        # axes.set_xticklabels(former_time_list)
        # plt.show()
        plt.savefig(randindex_output + dataset+'.png')


def plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list


    #选择每个数据集中效果最好的一条曲线(人工选的)
    dataset_LogParse_dir = {}
    dataset_LogParse_dir['Hadoop'] = dataset_method_randindex['Hadoop']['IPLoM']
    dataset_LogParse_dir['HDFS'] = dataset_method_randindex['HDFS']['FT-tree']
    dataset_LogParse_dir['HPC'] = dataset_method_randindex['HPC']['FT-tree']
    dataset_LogParse_dir['Proxifier'] = dataset_method_randindex['Proxifier']['IPLoM']
    dataset_LogParse_dir['Zookeeper'] = dataset_method_randindex['Zookeeper']['Drain']
    print(dataset_LogParse_dir['Zookeeper'])


    import numpy as np
    import matplotlib.pyplot as plt
    mpl.rcParams['legend.fontsize'] = 10
    fig = plt.figure()
    axes = plt.subplot(111)
    # ax = fig.gca(projection='3d')
    ls_list = ['-', ':', '-.', '--',':']
    mark_list= ['o', '*', ',', 'v', '^']
    color_list = ['tomato', 'b', 'g', 'deeppink', 'r']
    
    for index, dataset in enumerate(dataset_list):#, ls_list, mark_list, color_list):
        cur_ls = ls_list[index]
        cur_marker = mark_list[index]
        color = color_list[index]
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        # axes = plt.subplot(111)
        percentage_list = [float(p) for p in percentage_list]
        # print((x), (percentage_list), (dataset_method_randindex[dataset][method]))
        x = range(len(dataset_LogParse_dir[dataset]))
        y = dataset_LogParse_dir[dataset]

        print(x,y)
        plt.plot( x, y, c = color, marker = cur_marker, ls = cur_ls, label = dataset, lw = 3)


    axes.set_xlabel("Percentage of training data",fontsize = 14.5)
    axes.set_ylabel("Rand index",fontsize = 14.5)
    # ax.set_zlabel("Rand index")
    plt.legend(loc = 'lower right',fontsize = 14.5)#, bbox_to_anchor=(0.1,0.215))
    axes.axis([1, 8, 0.65, 1.02])
    # z_index = [0.5, 0.6, 0.7, 0.8, 0.9]
    # # z_label = ['Hadoop', 'HDFS','HPC','Proxifier', 'Zookeeper' ]
    axes.set_xticks(x) #从1-2分割成六份
    axes.set_xticklabels((['10%','20%','30%','40%','50%','60%','70%','80%','90%']), fontsize = 10.5)#, fontsize = 12.5

    plt.savefig(randindex_output + 'accurate_percentage_each_dataset.png', dpi=220)
    
def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':8
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.38, 1.005*height, '%.2f' % float(height), fontdict = font)

def plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]
    #画图
    method_set = ['Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,3.8)) #短：(figsize=(10,2.4))
    plt.subplots_adjust(top = 0.7, right = 0.8)
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 5
    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][1]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画label

    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):
    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.202, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.37, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.56, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.78, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.976, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 19.5, 0, 1.05])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('10% Training Data', font)
    # plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()

    plt.savefig(randindex_output + 'accurate_10_training_data_witout_LogTIM.png', dpi=120)


def plotRandIndexPer10AndLogParse(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]
    #画图
    method_set = ['Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,3.8)) #短：(figsize=(10,2.4))
    plt.subplots_adjust(top = 0.7, right = 0.8)
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 6
    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black',  'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', '+']
    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][1]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    
    LogParse_list = [0.972, 0.972, 0.984, 0.904]    #得自Traditional + LogParse在各个数据集下的平均值


    #画label

    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):
    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.168, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.31, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.465, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.645, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(0.81, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'LogParse'
    j = 5
    cur_bar = plt.bar(i*dataset_width + j*bar_width, LogParse_list[0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method],bbox_to_anchor=(1.02, 1.2),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)


    #正式画图
    for i, dataset in enumerate(dataset_list[1:]):
        i += 1
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    for i, v in enumerate(LogParse_list[1:]):
        i+=1
        cur_bar = plt.bar(i*dataset_width + 5*bar_width, v, bar_width,
                     alpha=opacity, edgecolor=color_list[5], color='w', hatch=hatch_list[5],linewidth=2)
        autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 23.2, 0, 1.05])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('10% Training Data', font)
    # plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2.4, 8.4, 14.4, 20.4]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()

    plt.savefig(randindex_output + 'accurate_10_training_traditional_LogParse.png', dpi=120)


def plotRandIndexPer10_back(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]
    #画图
    method_set = ['Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,2.4))
    plt.subplots_adjust(top = 0.7, right = 0.8)
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 5
    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][1]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画label

    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):
    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.29, 1.465),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.67, 1.465),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(1.02, 1.465),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.31, 1.31),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.6932, 1.31),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 19.5, 0, 1.05])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('10% Training Data', font)
    # plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()

    plt.savefig(randindex_output + 'accurate_10_training_traditional_LogParse.png', dpi=120)

if __name__ == '__main__':
    filename = 'match_result_10_without_LogTIM.csv'# result_summary_noContext.csv
    compression_output = 'figure_compression/'
    randindex_output = 'figure_randindex/'
    remove_list = ['BGL','LKE','Linux','MoLFI','Proxifier']
    dataset_method_k, dataset_list, method_set, (percentage_list) = read(filename,remove_list)
    print(method_set)
    # print ('percentage_list:', percentage_list)
    # plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_output)
    # plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    # plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPer10AndLogParse(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)















==> plot/plot_compression_RI_without_LogParse_5datasets.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-
# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_compression_RI.py
# * Description   :
'''
如果遇到问题，可能两种问题:
1、没有加表头，应该csv文件的第一行添加个表头”“
2、FT_tree的问题(FT_tree_Zookeeper_0.6)，用sublime将下划线（_）替换成横线（-）就好了 因为我是用_当分隔符的
'''
# **********************************************************

import matplotlib.pyplot as plt
import matplotlib as mpl
# from mpl_toolkits.mplot3d import Axes3D

def read(filename,remove_list):
    dataset_method_k = {} #三层字典嵌套  {数据集:方法:kfold:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()
    percentage_set = set()
    percentage_list = []
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            # print(l)
            names = l[0].split('_')
            method = names[0]
            dataset = names[1]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = names[2]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)
                if percentage == 'BGL':
                    print(l)
            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                for i in l[1:]:
                    try:
                        cur_value = float(i)
                        cur_result.append(cur_value)
                    except:
                        #存为0 例如：['LKE_HPC_0.2', '', '', '', '', '', '', '']
                        # print(l)
                        cur_result =[0, 0, 0]
                        break
            else:
                cur_result =[0, 0, 0]
            dataset_method_k[dataset][method][percentage] = cur_result
    return dataset_method_k, dataset_list, method_set, percentage_list



def plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #截断一下percentage_list，只画后半部分：
    percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][2]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画图
    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        ls_list = [':', '-', ':', '--','-.']
        mark_list= ['o', '*', '^', 'v', ',']
        for method,cur_ls,cur_marker in zip(method_set,ls_list, mark_list):
            #plt.plot(percentage_list, dataset_method_randindex[dataset][method], ls = '-', lw = 3, label = method)
            plt.plot(percentage_list, dataset_method_randindex[dataset][method], marker = cur_marker, ls = cur_ls, lw = 3 ,label = method)
        axes.axis([0.5, 0.8, 0.3, 1.05])
        plt.title(dataset)
        plt.ylabel('RandIndex')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Percentage of training data')
        plt.legend(loc = 'lower left')
        # axes.set_xticks(np.linspace(0,len(interval_list)-1,len(interval_list))) #从1-2分割成六份
        # axes.set_xticklabels(former_time_list)
        # plt.show()
        plt.savefig(randindex_output + dataset+'.png')


def plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]

    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][5]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list


    #选择每个数据集中效果最好的一条曲线(人工选的)
    dataset_LogParse_dir = {}
    dataset_LogParse_dir['Hadoop'] = dataset_method_randindex['Hadoop']['IPLoM']
    dataset_LogParse_dir['HDFS'] = dataset_method_randindex['HDFS']['FT-tree']
    dataset_LogParse_dir['HPC'] = dataset_method_randindex['HPC']['FT-tree']
    dataset_LogParse_dir['Proxifier'] = dataset_method_randindex['Proxifier']['IPLoM']
    dataset_LogParse_dir['Zookeeper'] = dataset_method_randindex['Zookeeper']['Drain']
    print(dataset_LogParse_dir['Zookeeper'])


    import numpy as np
    import matplotlib.pyplot as plt
    mpl.rcParams['legend.fontsize'] = 10
    fig = plt.figure()
    axes = plt.subplot(111)
    # ax = fig.gca(projection='3d')
    ls_list = ['-', ':', '-.', '--',':']
    mark_list= ['o', '*', ',', 'v', '^']
    color_list = ['tomato', 'b', 'g', 'deeppink', 'r']
    
    for index, dataset in enumerate(dataset_list):#, ls_list, mark_list, color_list):
        cur_ls = ls_list[index]
        cur_marker = mark_list[index]
        color = color_list[index]
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        # axes = plt.subplot(111)
        percentage_list = [float(p) for p in percentage_list]
        # print((x), (percentage_list), (dataset_method_randindex[dataset][method]))
        x = range(len(dataset_LogParse_dir[dataset]))
        y = dataset_LogParse_dir[dataset]

        print(x,y)
        plt.plot( x, y, c = color, marker = cur_marker, ls = cur_ls, label = dataset, lw = 3)


    axes.set_xlabel("Percentage of training data",fontsize = 14.5)
    axes.set_ylabel("Rand index",fontsize = 14.5)
    # ax.set_zlabel("Rand index")
    plt.legend(loc = 'lower right',fontsize = 14.5)#, bbox_to_anchor=(0.1,0.215))
    axes.axis([1, 8, 0.65, 1.02])
    # z_index = [0.5, 0.6, 0.7, 0.8, 0.9]
    # # z_label = ['Hadoop', 'HDFS','HPC','Proxifier', 'Zookeeper' ]
    axes.set_xticks(x) #从1-2分割成六份
    axes.set_xticklabels((['10%','20%','30%','40%','50%','60%','70%','80%','90%']), fontsize = 10.5)#, fontsize = 12.5

    plt.savefig(randindex_output + 'accurate_percentage_each_dataset.png', dpi=220)
    
def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':6.5
    }
    #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.32, 1.005*height, '%.2f' % float(height), fontdict = font)


def plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output):
    #每个数据集一条曲线，选取效果最好的算法当做LogParse，画10%~90%的实验
    # percentage_list = percentage_list[:8]
    #画图
    method_set = ['Drain', 'Spell', 'IPLoM', 'FT-tree', 'LogSig']
    plt.figure()
    # axes = plt.subplot(111)
    fig, axes = plt.subplots(figsize=(10,2.4))
    plt.subplots_adjust(top = 0.7, right = 0.8)
    opacity = 0.4
    bar_width = 0.8
    dataset_width = 5
    color_list = ['fuchsia', 'red', 'g', 'blueviolet', 'black', 'darkorange', 'b']
    hatch_list = ['\\', '*', 'x', '/', 'o', 'O', '+']
    print('\nplot randindex')
    dataset_method_randindex = {} #两层嵌套，{dataset:method:[compression of kfold]}
    for dataset in dataset_list:
        if dataset not in dataset_method_randindex:
            dataset_method_randindex[dataset] = {}
        for method in method_set:
            compression_list = []
            if method not in dataset_method_randindex[dataset]:
                dataset_method_randindex[dataset][method] = []
            for percentage in percentage_list:
                cur_compression = dataset_method_k[dataset][method][percentage][1]
                compression_list.append(cur_compression)
            dataset_method_randindex[dataset][method] = compression_list

    #画label

    dataset = 'HPC'
    i = 0
    # for j, method in enumerate(method_set):
    method = 'Drain'
    j = 0
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.29, 1.465),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'Spell'
    j = 1
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.67, 1.465),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)
    
    method = 'IPLoM'
    j = 2
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(1.02, 1.465),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'FT-tree'
    j = 3
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.31, 1.31),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    method = 'LogSig'
    j = 4
    cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
            label = method+' w/o LogParse', alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
    autolabel(cur_bar)
    lla = plt.legend([cur_bar],[method+' w/o LogParse'],bbox_to_anchor=(0.6932, 1.31),frameon=False,handleheight=1.0,fontsize=13)
    plt.gca().add_artist(lla)

    #正式画图
    for i, dataset in enumerate(dataset_list):
        for j, method in enumerate(method_set):
            # print(i, j, dataset, method, dataset_method_k[dataset][method])
            cur_bar = plt.bar(i*dataset_width + j*bar_width, dataset_method_randindex[dataset][method][0], bar_width,
                     alpha=opacity, edgecolor=color_list[j], color='w', hatch=hatch_list[j],linewidth=2)
            autolabel(cur_bar)

    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':16.5
    }
    axes.axis([-0.5, 25, 0, 1.05])
    # plt.title('Evaluation on existing template extraction methods')
    plt.ylabel('Rand index', font)
    # ax.set_yscale("log")#y轴取对数
    plt.xlabel('10% Training Data', font)
    # plt.legend(loc = 'lower right' ,fontsize = 16.5)
    axes.set_xticks([2, 7, 12, 17, 22]) #从1-2分割成六份
    x_label = dataset_list
    # for tick in ax.xaxis.get_major_ticks():
    #     tick.label1.set_fontsize(18)
    axes.set_xticklabels((x_label) ,fontsize = 14,rotation=0 )#设置文字坐标
    # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
    # plt.xticks([])
    # plt.axis('off')
    # plt.show()

    plt.savefig(randindex_output + 'accurate_10_training_data_witout_LogParse.png', dpi=120)

if __name__ == '__main__':
    filename = 'match_result_10_without_LogTIM.csv'# result_summary_noContext.csv
    compression_output = 'figure_compression/'
    randindex_output = 'figure_randindex/'
    remove_list = ['BGL','LKE','Linux','MoLFI']
    dataset_method_k, dataset_list, method_set, (percentage_list) = read(filename,remove_list)
    print(method_set)
    # print ('percentage_list:', percentage_list)
    # plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_output)
    # plotRandIndex(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    # plotRandIndexPerPercentage(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
    plotRandIndexPer10(dataset_method_k, dataset_list, method_set, percentage_list, randindex_output)
















==> plot/plot_decompression_time.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-22 14:17
# * Filename      : plot_decompression_time.py
# * Description   :
'''
当前画图的策略是画训练集占比为0.9(效果相对较好且稳定）时的各个数据集
中ft-tree、传统压缩算法以及二次压缩的结果对比柱状图
'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np

def read(filename, remove_list):
    dataset_method_k = {} #三层字典嵌套  {数据集:方法:kfold:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()
    percentage_set = set()
    percentage_list = []
    compression_list = []
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            method = l[0].split('_')[0]
            dataset = l[1].split('_')[0]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = l[1].split('_')[1]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)

            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                try:
                    algorithm = float(l[2])
                    cur_result.append(algorithm)
                    if 'LogTIM' not in compression_list:
                        compression_list.append('LogTIM')
                    lz4_rate = float(l[3])
                    cur_result.append(lz4_rate)
                    if 'lz4' not in compression_list:
                        compression_list.append('lzma')
                    # gz_rate = float(l[4])
                    # cur_result.append(gz_rate)
                    # if 'gzip' not in compression_list:
                    #     compression_list.append('gzip')
                    bz_rate = float(l[5])
                    cur_result.append(bz_rate)
                    if 'bzip' not in compression_list:
                        compression_list.append('bzip')
                    c7z_rate = float(l[6])
                    cur_result.append(c7z_rate)
                    if '7zip' not in compression_list:
                        compression_list.append('7zip')
                    zip_rate = float(l[7])
                    cur_result.append(zip_rate)
                    if 'zip' not in compression_list:
                        compression_list.append('zip')

                except:
                    cur_result =[0, 0, 0, 0, 0 ]
            else:
                cur_result =[0, 0, 0, 0, 0 ]
            dataset_method_k[dataset][method][percentage] = cur_result


    # print(compression_list)
    #将LogTIM的值设置为各个算法里压缩率最低的值
    for dataset in dataset_method_k:
        min_compression = 999
        min_list = []
        for method in dataset_method_k[dataset]:
            decompression_time_list = dataset_method_k[dataset][method]['0.10']
            if decompression_time_list[0] != 0 and decompression_time_list[0] < min_compression:
                min_compression = decompression_time_list[0]
                min_list = decompression_time_list
        for method in dataset_method_k[dataset]:
            dataset_method_k[dataset][method]['0.10'] = min_list

    return dataset_method_k, dataset_list, method_set, percentage_list, compression_list



def autolabel(rects):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':12
    }
        #柱状图上写数字
    for rect in rects:
            height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
            plt.text(rect.get_x()+rect.get_width()/2.-0.1, 1.005*height, '%.4f' % float(height), fontdict = font)

def plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output):
    print('\nplot compression')
    # # dataset_method_compression = {} #两层嵌套，{dataset:method:[compression of kfold]}
    # for dataset in dataset_list:
    #     if dataset not in dataset_method_compression:
    #         dataset_method_compression[dataset] = {}
    #     for method in method_set:
    #         compression_list = []
    #         if method not in dataset_method_compression[dataset]:
    #             dataset_method_compression[dataset][method] = []
    #         for percentage in percentage_list:
    #             cur_compression = dataset_method_k[dataset][method][percentage][6]
    #             compression_list.append(cur_compression)
    #         dataset_method_compression[dataset][method] = compression_list

    #画图
    opacity = 0.4

    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)


    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue

        print('cur_dataset:',dataset)
        #90%训练集对应
        cur_times = dataset_method_k[dataset]['FT-tree']['0.10']
        cur_times = [i*100 for i in cur_times ]
        print('times:', cur_times, cur_times[0]/180000)
        print('')
        plt.figure()
        axes = plt.subplot(111)
        #画LogTIM compression(FT-tree)的结果
        cur_bar = plt.bar(0  , dataset_method_k[dataset]['FT-tree']['0.10'][0],
                label = 'LogTIM decompression', alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
        autolabel(cur_bar)

        color_list = ['fuchsia', 'red', 'g','blueviolet']
        #画traditional compression的结果
        cur_bar = plt.bar(1 , dataset_method_k[dataset]['FT-tree']['0.10'][1],
                label = 'Traditional decompression', alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        autolabel(cur_bar)
        for i in range(3):
            j = i + 2
            cur_bar = plt.bar(j , dataset_method_k[dataset]['FT-tree']['0.10'][j],
                 alpha=opacity, edgecolor='g', color = 'w', hatch='*',linewidth='2')
            autolabel(cur_bar)


        plt.title('180000 logs of '+ dataset)
        plt.ylabel('Decompression times')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Desompression methods')
        plt.legend(loc = 'lower right')
        # axes.set_yscale("log")
        axes.axis([-0.2, 5, 0, 0.0075])
        axes.set_xticks([0.4, 1.4, 2.4, 3.4, 4.4]) #从1-2分割成六份
        x_label = compression_list# ['LogTIM', 'lz4','gzip','bzip','7zip','zip']
        axes.set_xticklabels((x_label))#设置文字坐标
        # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
        # plt.xticks([])
        # plt.axis('off')
        plt.savefig(compression_output + dataset+'.png')


if __name__ == '__main__':
    filename = 'uncompress_result.csv'
    compression_output = 'decompression_time/'
    remove_list = ['BGL','LKE','Linux']
    dataset_method_k, dataset_list, method_set, percentage_list, compression_list,  = read(filename, remove_list)
    plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output)

















==> plot/plot_double_compression.py <==
#!/usr/bin/python
# -*- coding: UTF-8 -*-

# **********************************************************
# * Author        : Weibin Meng
# * Email         : m_weibin@163.com
# * Create time   : 2019-07-25 14:55
# * Last modified : 2019-08-27 13:39
# * Filename      : plot_double_compression.py
# * Description   :
'''
当前画图的策略是画训练集占比为0.9(效果相对较好且稳定）时的各个数据集
中ft-tree、传统压缩算法以及二次压缩的结果对比柱状图
'''
# **********************************************************


import matplotlib.pyplot as plt
import numpy as np
import random
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import matplotlib.dates as mdates
from mpl_toolkits.mplot3d import Axes3D

def read(filename, remove_list):
    dataset_method_k = {} #三层字典嵌套  {数据集:方法:kfold:各个值}
    dataset_list =[]
    dataset_set = set()
    method_list = []
    method_set = set()
    percentage_set = set()
    percentage_list = []
    compression_list = []
    #读取数据
    index = 0
    with open (filename) as IN:#
        for line in IN:
            index += 1
            if index == 1:
                l = line.strip().split(',')
                for i, n in enumerate(l):
                    print(i,n)
                continue
            l = line.strip().split(',')
            method = l[0].split('_')[0]
            dataset = l[1].split('_')[0]
            if dataset in remove_list or method in remove_list:
                continue
            percentage = l[1].split('_')[1]
            if percentage not in percentage_set:
                percentage_set.add(percentage)
                percentage_list.append(percentage)

            if dataset not in dataset_set:
                dataset_set.add(dataset)
                dataset_list.append(dataset)
            if method not in method_set:
                method_list.append(method)
                method_set.add(method)
            if dataset not in dataset_method_k:
                dataset_method_k[dataset] = {}
            if method not in dataset_method_k[dataset]:
                dataset_method_k[dataset][method] = {}
            if percentage not in dataset_method_k[dataset][method]:
                dataset_method_k[dataset][method][percentage] = []
            #因为有空数据，所以不能直接用列表生成式
            cur_result = []
            if len(l) > 2:
                try:
                    algorithm = float(l[4])
                    cur_result.append(algorithm)
                    if 'LogTIM' not in compression_list:
                        compression_list.append('LogTIM')
                    # lz4_rate = float(l[6])
                    # cur_result.append(lz4_rate)
                    # if 'lzma' not in compression_list:
                    #     compression_list.append('lzma')
                    # gz_rate = float(l[8])
                    # cur_result.append(gz_rate)
                    # if 'gzip' not in compression_list:
                    #     compression_list.append('gzip')
                    bz_rate = float(l[10])
                    cur_result.append(bz_rate)
                    if 'bzip' not in compression_list:
                        compression_list.append('bzip')
                    c7z_rate = float(l[12])
                    cur_result.append(c7z_rate)
                    if '7zip' not in compression_list:
                        compression_list.append('7zip')
                    zip_rate = float(l[14])
                    cur_result.append(zip_rate)
                    if 'zip' not in compression_list:
                        compression_list.append('zip')
                    # double_lz4_rate = float(l[16])
                    # cur_result.append(double_lz4_rate)
                    # if 'double_lzma' not in compression_list:
                    #     compression_list.append('double_lzma')
                    # double_gz_rate = float(l[18])
                    # cur_result.append(double_gz_rate)
                    # if 'double_gzip' not in compression_list:
                    #     compression_list.append('double_gzip')
                    double_bz_rate = float(l[20])
                    cur_result.append(double_bz_rate)
                    if 'double_bzip' not in compression_list:
                        compression_list.append('double_bzip')
                    double_7z_rate = float(l[22])
                    cur_result.append(double_7z_rate)
                    if 'double_7zip' not in compression_list:
                        compression_list.append('double_7zip')
                    double_zip_rate = float(l[24])
                    cur_result.append(double_zip_rate)
                    if 'double_zip' not in compression_list:
                        compression_list.append('double_zip')
                except:
                    cur_result =[0, 0, 0, 0, 0 ,0, 0]
            else:
                cur_result =[0, 0, 0, 0, 0 ,0, 0]
            dataset_method_k[dataset][method][percentage] = cur_result


    # print(compression_list)
    #将LogTIM的值设置为各个算法里压缩率最低的值
    for dataset in dataset_method_k:
        min_compression = 999
        for method in dataset_method_k[dataset]:
            if dataset_method_k[dataset][method]['0.90'][0] != 0 and dataset_method_k[dataset][method]['0.90'][0] < min_compression:
                min_compression = dataset_method_k[dataset][method]['0.90'][0]
        for method in dataset_method_k[dataset]:
            dataset_method_k[dataset][method]['0.90'][0] = min_compression

    return dataset_method_k, dataset_list, method_set, percentage_list, compression_list



def autolabel(x,y,w):
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':12
    }
        #柱状图上写数字
    #for rect in rects:
            #height = rect.get_height()
            #plt.text的参数： x轴，y轴，字符串
    plt.text(x+w/2.-0.35, 1.005*y, '%.3f' % float(y), fontdict = font)

def plotCompreesion(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output):
    print('\nplot compression')
    # # dataset_method_compression = {} #两层嵌套，{dataset:method:[compression of kfold]}
    # for dataset in dataset_list:
    #     if dataset not in dataset_method_compression:
    #         dataset_method_compression[dataset] = {}
    #     for method in method_set:
    #         compression_list = []
    #         if method not in dataset_method_compression[dataset]:
    #             dataset_method_compression[dataset][method] = []
    #         for percentage in percentage_list:
    #             cur_compression = dataset_method_k[dataset][method][percentage][6]
    #             compression_list.append(cur_compression)
    #         dataset_method_compression[dataset][method] = compression_list

    #画图
    opacity = 0.4

    # fig, ax = plt.subplots(figsize=(10,4.5))
    # plt.subplots_adjust(top = 0.8, right = 0.8)


    for dataset in dataset_list:
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        plt.figure()
        axes = plt.subplot(111)
        #画LogTIM compression(FT-tree)的结果
        cur_bar = plt.bar(0  , dataset_method_k[dataset]['FT-tree']['0.90'][0],
                label = 'LogTIM compression', alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
        autolabel(cur_bar)

        color_list = ['fuchsia', 'red', 'g','blueviolet']
        #画traditional compression的结果
        cur_bar = plt.bar(1.2 , dataset_method_k[dataset]['FT-tree']['0.90'][1],
                label = 'Traditional compression', alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        autolabel(cur_bar)
        for i in range(2):
            j = i + 2
            cur_bar = plt.bar(j+0.2 , dataset_method_k[dataset]['FT-tree']['0.90'][j],
                 alpha=opacity, edgecolor='g', color = 'w', hatch='*',linewidth='2')
            autolabel(cur_bar)

        #画double compression的结果
        cur_bar = plt.bar(4.5 , dataset_method_k[dataset]['FT-tree']['0.90'][4],
                label = 'Double compression', alpha=opacity, edgecolor='fuchsia', color='w', hatch='o',linewidth='2')
        autolabel(cur_bar)
        for i in range(2):
            j = i + 5
            cur_bar = plt.bar(j+0.5 , dataset_method_k[dataset]['FT-tree']['0.90'][j],
                 alpha=opacity, edgecolor='fuchsia', color='w', hatch='o' ,linewidth='2')
            autolabel(cur_bar)
        autolabel(cur_bar)

        axes.axis([-0.5, 10, 0, 0.45])
        plt.title(dataset)
        plt.ylabel('Compression ratios')
        # ax.set_yscale("log")#y轴取对数
        plt.xlabel('Compression methods')
        plt.legend(loc = 'upper right')
        axes.set_xticks([0.6, 1.6, 2.6, 3.6,  5.8, 7, 8.2]) #从1-2分割成六份
        x_label = ['LogTIM', 'bzip','7zip','zip', 'LogTIM\n+ bzip','LogTIM\n+ 7zip','LogTIM\n+ zip']
        axes.set_xticklabels((x_label),rotation=340)#
        # axes.set_xticklabels(('1st day','3rd day','5th day'),rotation=0)#设置坐标的文字，并且旋转270度
        # plt.xticks([])
        # plt.axis('off')
        plt.savefig(compression_output + dataset+'.png')



def plotCompreesion3D(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output):
    print('\nplot compression')
    mpl.rcParams['font.size'] = 10
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')

    #画图
    opacity = 0.4
    font={'family':'normal',
     #'style':'italic',#styles=['normal','italic','oblique']
    'weight':'medium', #weights=['light','normal','medium','semibold','bold','heavy','black']
      #'color':'block',
      'size':12
    }
    for index, dataset in enumerate(dataset_list):
        x = [3,0,1,2,4,5,6] #将LogTIM的值放到中间
        # print(len(dataset_method_k[dataset]['FT-tree']['0.90']))
        y = [dataset_method_k[dataset]['FT-tree']['0.90'][i] for i in range(7)]
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        # plt.figure()
        # axes = plt.subplot(111)
        #画LogTIM compression(FT-tree)的结果
        # cur_bar = ax.bar(xs, ys, zs=z, zdir='y', color=color, alpha=0.8)
        # cur_bar = ax.bar(0 , dataset_method_k[dataset]['FT-tree']['0.90'][0], zs = float(index), zdir='y',
                # label = 'LogTIM compression', alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
        #LogTIM
        cur_bar = ax.bar(x[:1], y[:1], zs = float(index), zdir='y', #只能放list，即使只有一个元素
                label = 'LogTIM', alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
        cur_bar = ax.bar([x[2]], [y[2]], zs = float(index), zdir='y',
                label = 'Traditional compression', alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        for i in range(3):
            i = i + 1
            cur_bar = ax.bar([x[i]], [y[i]], zs = float(index), zdir='y',
                 alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        cur_bar = ax.bar([x[4]], [y[4]], zs = float(index), zdir='y',
                label = 'Double compression', alpha=opacity, edgecolor='fuchsia', color='w', hatch='o',linewidth='2')
        for i in range(3):
            i = i + 4
            cur_bar = ax.bar([x[i]], [y[i]], zs = float(index), zdir='y',
                 alpha=opacity, edgecolor='fuchsia', color='w', hatch='o',linewidth='2')
        break

    for index, dataset in enumerate(dataset_list):
        x = [3,0,1,2,4,5,6] #将LogTIM的值放到中间
        # print(len(dataset_method_k[dataset]['FT-tree']['0.90']))
        y = [dataset_method_k[dataset]['FT-tree']['0.90'][i] for i in range(7)]
        # if dataset == 'BGL':
        #     continue
        print('cur_dataset:',dataset)
        
        #LogTIM
        cur_bar = ax.bar(x[:1], y[:1], zs = float(index), zdir='y', #只能放list，即使只有一个元素
                 alpha=opacity, edgecolor='red', color='w', hatch='\\',linewidth='2')
        # plt.text(x[0]+1/2.-0.35, 1.005*y[0], index,  '%.3f' % float(y[0]), fontdict = font)
        cur_bar = ax.bar([x[2]], [y[2]], zs = float(index), zdir='y',
                 alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        for i in range(3):
            i = i + 1
            cur_bar = ax.bar([x[i]], [y[i]], zs = float(index), zdir='y',
                 alpha=opacity, edgecolor='g', color='w', hatch='*',linewidth='2')
        cur_bar = ax.bar([x[4]], [y[4]], zs = float(index), zdir='y',
                 alpha=opacity, edgecolor='fuchsia', color='w', hatch='o',linewidth='2')
        for i in range(3):
            i = i + 4
            cur_bar = ax.bar([x[i]], [y[i]], zs = float(index), zdir='y',
                 alpha=opacity, edgecolor='fuchsia', color='w', hatch='o',linewidth='2')



    # plt.title(dataset)
    # plt.ylabel('Compression ratio')
        # ax.set_yscale("log")#y轴取对数
    ax.set_zlabel("Compression ratio", fontsize = 12.5)

    plt.legend(loc = 'upper center', bbox_to_anchor=(0.75,0.95), fontsize = 11)
    
    x_index = [-0.3, 0.7, 1.7, 2.7, 3.7, 4.7, 5.7]
    x_label = [ '  bzip',' 7zip','zip', '      LogTIM', '                LogTIM+bzip','                LogTIM+7zip','            LogTIM+zip']
    ax.set_xticks(x_index) #从1-2分割成六份
    ax.set_xticklabels((x_label),rotation=0, fontsize = 11.5)#
    # ax.spines['left'].set_position(('data',0.3))
    # ax.set_zticklabels(rotation=90, fontsize = 11.5)#

    y_index = [0.0, 1.0, 2, 3, 4]
    y_label = ['Hadoop', 'HDFS','HPC','Proxifier', 'Zookeeper' ]
    ax.set_yticks(y_index) #从1-2分割成六份
    ax.set_yticklabels((y_label), rotation = 5, fontsize = 12.5)#

    ax.view_init(45, 30)#旋转三维图 45, 30

    ax.grid(False)
    # ax.get_proj = lambda: np.dot(Axes3D.get_proj(ax), np.diag([0.8,1.25,1,1]))
    plt.savefig(compression_output +'3D_double_compression.png', dpi=150)
    plt.show()


if __name__ == '__main__':
    filename = 'yuzhe_double_compression_result.csv'
    compression_output = 'double_compression/'
    remove_list = ['BGL','LKE','Linux']
    dataset_method_k, dataset_list, method_set, percentage_list, compression_list,  = read(filename, remove_list)
    plotCompreesion3D(dataset_method_k, dataset_list, method_set, percentage_list, compression_list, compression_output)


















